Structural Conditional Independence Test via Neural Quantile Resolution

Conditional independence testing is difficult when dependence is weak, localized, or expressed through distributional changes rather than a global mean shift. Existing tests usually return a scalar statistic or p-value, which can detect rejection but gives limited resolution about where the conditional law changes. We propose QRCIT, a quantile-resolution conditional independence test that compares P(X | Z) and P(X | Y, Z) through an amortized quantile deformation. A lightweight residual quantile-flow model first learns the baseline conditional quantile law and then learns the additional deformation induced by Y, yielding both a calibrated global test statistic and an inspectable deformation field over context and quantile level. We also introduce the Structural Dependency Benchmark (SDB), which evaluates real-world-inspired dependence structures, such as context-local, tail-only, sign-reversing, moving-ridge, and mean-neutral patterns. Across synthetic PNL and SDB benchmarks, QRCIT improves detection of structured alternatives while maintaining empirical Type-I control. Increasing quantile resolution consistently improves merged-SDB power, and the local-rescue strategy sharpens detection when dependence is concentrated in structural regions. On Sachs, METABRIC breast cancer, and CCLE/PLX4720, QRCIT provides competitive real-data performance and interpretable deformation patterns. These results support quantile-resolved conditional-law deformation as a practical framework for testing and diagnosing structured conditional dependence.

==> anc/README.md <==
# CCLE figure and p-values

The manuscript compiles directly with pdfLaTeX; no Python step is needed:

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

References are embedded in `main.tex`. The supplied `IEEEtran.cls` retains its
original author and license notices.

`ccle_seed0.json` contains the observed statistic and 1,000 null statistics for
each of the ten reported mutations, plus the five fold contrast arrays for
PIP5K1A_MUT and HIP1_MUT. P-values use the plus-one formula and the `>=` tail.
Figure bands show the population standard deviation across folds (`ddof=0`),
not confidence intervals. All results use seed 0, 19 quantile levels, and the
474-cell-line reconstruction with 75 mutation features. The configuration and
software versions of the saved runs are included in the JSON.

To verify all ten p-values and regenerate Figure 1 without fitting QRCIT:

```bash
python -m pip install numpy==2.3.5 matplotlib==3.10.8 pymupdf==1.26.6
python anc/plot_figure1.py
```

The script preserves panels A and C from `figure1_context.pdf` and draws panel B
from the saved fold contrasts. The context file contains the existing artwork
for A and C; it is not a new fit or an independent reconstruction of those panels.
The source ZIP includes these files as ancillary material for reproducibility.

These are exploratory, unadjusted results from one implementation and seed.
The conditioning set differs from the published GCIT comparison. Sparse binary
features, fold allocation, and floating-point comparisons can affect the result;
non-rejection does not establish conditional independence.


==> anc/ccle_seed0.json <==
{
  "seed": 0,
  "n_folds": 5,
  "B": 1000,
  "K": 19,
  "n_samples": 474,
  "n_mutation_features": 75,
  "conditioning_features_per_test": 74,
  "response": "PLX4720 Amax",
  "p_value_formula": "(1 + count(null_global >= T_global_obs)) / (B + 1)",
  "band": "mean +/- population standard deviation across five folds",
  "data_sha256": "60fbc54fc5f46911b96781c6923d02b8cdba75c859b2436843533a7a46e127cc",
  "model_config": {
    "model_type": "residual",
    "n_folds": 5,
    "inner_val_frac": 0.2,
    "n_null_draws": 1000,
    "u_grid_min": 0.001,
    "u_grid_max": 0.999,
    "u_grid_size": 19,
    "epochs": 80,
    "patience": 20,
    "hidden_dims": [
      32,
      32
    ],
    "batch_size": 64,
    "lr": 0.001,
    "weight_decay": 0.001,
    "dropout": 0.05,
    "lambda_D": 0.001,
    "lambda_mono": 0.01,
    "v2_q0_pretrain_epochs": 40,
    "v2_d_train_epochs": 60,
    "v2_q0_pretrain_patience": 10,
    "v2_d_train_patience": 12,
    "v2_freeze_q0": true,
    "v2_d_l2_penalty": 0.0,
    "v2_mono_penalty": 0.0001,
    "u_feature_mode": "fourier_rbf",
    "n_u_fourier": 4,
    "n_u_rbf": 12,
    "u_rbf_width": 0.1,
    "seed": 0,
    "deterministic": true,
    "device": "cpu",
    "lower_u_max": 0.01,
    "upper_u_min": 0.99
  },
  "software": {
    "python": "3.12.14",
    "torch": "2.15.0+cpu",
    "numpy": "2.3.5",
    "sklearn": "1.8.0",
    "scipy": "1.17.0",
    "pandas": "2.2.3",
    "threads": 1
  },
  "records": {
    "BRAF.MC_MUT": {
      "gene": "BRAF",
      "n": 474,
      "n0": 445,
      "n1": 29,
      "T_global_obs": -3870.593017578125,
      "p_global": 0.007992007992007992,
      "null_global": [
        -3870.59326171875,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59326171875,
        -3870.593017578125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.595703125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59326171875,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59326171875,
        -3870.59521484375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59326171875,
        -3870.593017578125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59326171875,
        -3870.595703125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59326171875,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.593017578125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.593017578125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59326171875,
        -3870.593017578125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.595703125,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59521484375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.595703125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.593017578125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.593017578125,
        -3870.59375,
        -3870.59423828125,
        -3870.59521484375,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59375,
        -3870.59326171875,
        -3870.59521484375,
        -3870.59375,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59521484375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59326171875,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59375,
        -3870.59423828125,
        -3870.59521484375,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.5947265625,
        -3870.59375,
        -3870.59326171875,
        -3870.59375,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.595703125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.5947265625,
        -3870.59326171875,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.59423828125,
        -3870.59375,
        -3870.59375,
        -3870.59423828125,
        -3870.59326171875,
        -3870.59423828125,
        -3870.59375,
        -3870.5947265625,
        -3870.59375,
        -3870.5947265625,
        -3870.59423828125,
        -3870.59521484375,
        -3870.59375,
        -3870.59326171875,
        -3870.59326171875,
        -3870.59375,
        -3870.59423828125,
        -3870.59423828125,
        -3870.5947265625,
        -3870.59375
      ]
    },
    "BRAF.V600E_MUT": {
      "gene": "BRAF",
      "n": 474,
      "n0": 438,
      "n1": 36,
      "T_global_obs": -4489.79931640625,
      "p_global": 0.013986013986013986,
      "null_global": [
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80126953125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.79931640625,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80126953125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80126953125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80078125,
        -4489.79931640625,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80126953125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80126953125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80126953125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.7998046875,
        -4489.79931640625,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.79931640625,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80029296875,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.798828125,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80078125,
        -4489.80078125,
        -4489.80029296875,
        -4489.80029296875,
        -4489.80078125,
        -4489.7998046875,
        -4489.80078125,
        -4489.80078125,
        -4489.7998046875
      ]
    },
    "CDC42BPA_MUT": {
      "gene": "CDC42BPA",
      "n": 474,
      "n0": 449,
      "n1": 25,
      "T_global_obs": -2887.19921875,
      "p_global": 0.027972027972027972,
      "null_global": [
        -2887.2001953125,
        -2887.199462890625,
        -2887.201171875,
        -2887.2001953125,
        -2887.201416015625,
        -2887.200439453125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.201171875,
        -2887.200927734375,
        -2887.200439453125,
        -2887.201171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200927734375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.201416015625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.199951171875,
        -2887.201171875,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.19970703125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.200927734375,
        -2887.199951171875,
        -2887.201416015625,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201171875,
        -2887.20068359375,
        -2887.200439453125,
        -2887.201171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.19921875,
        -2887.19970703125,
        -2887.19921875,
        -2887.201171875,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.199462890625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.201171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.201171875,
        -2887.201171875,
        -2887.199462890625,
        -2887.19970703125,
        -2887.20068359375,
        -2887.199462890625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.19921875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.200927734375,
        -2887.201171875,
        -2887.199462890625,
        -2887.20068359375,
        -2887.200927734375,
        -2887.201171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.201171875,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201171875,
        -2887.200927734375,
        -2887.200439453125,
        -2887.19921875,
        -2887.19970703125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.199951171875,
        -2887.201171875,
        -2887.19970703125,
        -2887.199951171875,
        -2887.19970703125,
        -2887.19970703125,
        -2887.201416015625,
        -2887.20068359375,
        -2887.201171875,
        -2887.200927734375,
        -2887.19970703125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.201171875,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.199951171875,
        -2887.201171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.201416015625,
        -2887.200439453125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.19970703125,
        -2887.199462890625,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.201416015625,
        -2887.19921875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200927734375,
        -2887.20068359375,
        -2887.201416015625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.201416015625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.199462890625,
        -2887.200927734375,
        -2887.20068359375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.201171875,
        -2887.200927734375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.199951171875,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.198974609375,
        -2887.20068359375,
        -2887.20068359375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.19921875,
        -2887.2001953125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.201416015625,
        -2887.199951171875,
        -2887.199951171875,
        -2887.20068359375,
        -2887.201171875,
        -2887.199951171875,
        -2887.200927734375,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.201416015625,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.20166015625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.201416015625,
        -2887.201171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.201171875,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.20068359375,
        -2887.2001953125,
        -2887.201416015625,
        -2887.201171875,
        -2887.199951171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201904296875,
        -2887.199462890625,
        -2887.2001953125,
        -2887.199951171875,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199462890625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.198974609375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.201171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.201171875,
        -2887.200439453125,
        -2887.19970703125,
        -2887.19970703125,
        -2887.19921875,
        -2887.20068359375,
        -2887.2001953125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.2001953125,
        -2887.199462890625,
        -2887.19970703125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.19921875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.19970703125,
        -2887.201416015625,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.201416015625,
        -2887.200439453125,
        -2887.20068359375,
        -2887.201171875,
        -2887.2001953125,
        -2887.201171875,
        -2887.200439453125,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.201416015625,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200927734375,
        -2887.19970703125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19921875,
        -2887.2001953125,
        -2887.201171875,
        -2887.200439453125,
        -2887.200927734375,
        -2887.20166015625,
        -2887.200927734375,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.201171875,
        -2887.20068359375,
        -2887.19921875,
        -2887.2001953125,
        -2887.201416015625,
        -2887.19970703125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.201904296875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.19970703125,
        -2887.201416015625,
        -2887.199951171875,
        -2887.201171875,
        -2887.20068359375,
        -2887.201416015625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.19970703125,
        -2887.19970703125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.20068359375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.200439453125,
        -2887.200927734375,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.198974609375,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.19921875,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.19921875,
        -2887.200927734375,
        -2887.201171875,
        -2887.200927734375,
        -2887.200927734375,
        -2887.200439453125,
        -2887.199951171875,
        -2887.19970703125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199462890625,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.199951171875,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.201416015625,
        -2887.200927734375,
        -2887.2001953125,
        -2887.19970703125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.19921875,
        -2887.2001953125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.19970703125,
        -2887.199951171875,
        -2887.201416015625,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.198974609375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.200927734375,
        -2887.201171875,
        -2887.20068359375,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.19970703125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200927734375,
        -2887.20068359375,
        -2887.20068359375,
        -2887.19970703125,
        -2887.199462890625,
        -2887.2001953125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.199462890625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.201171875,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201171875,
        -2887.20068359375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.20068359375,
        -2887.20068359375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.20068359375,
        -2887.200439453125,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.199462890625,
        -2887.200439453125,
        -2887.201171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.199951171875,
        -2887.200927734375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.19921875,
        -2887.200927734375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.20166015625,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.200927734375,
        -2887.200439453125,
        -2887.19921875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.19921875,
        -2887.201416015625,
        -2887.201416015625,
        -2887.2001953125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.200439453125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.20068359375,
        -2887.200927734375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.199951171875,
        -2887.2001953125,
        -2887.200927734375,
        -2887.201416015625,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19873046875,
        -2887.201416015625,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.20068359375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.199462890625,
        -2887.201171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.201171875,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.20068359375,
        -2887.19970703125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.201416015625,
        -2887.200439453125,
        -2887.19921875,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201416015625,
        -2887.199951171875,
        -2887.200439453125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.20068359375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.199951171875,
        -2887.20068359375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.201416015625,
        -2887.19970703125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.199951171875,
        -2887.20166015625,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.20068359375,
        -2887.201416015625,
        -2887.2001953125,
        -2887.2001953125,
        -2887.201171875,
        -2887.198974609375,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200927734375,
        -2887.199951171875,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19921875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.2001953125,
        -2887.20068359375,
        -2887.19921875,
        -2887.2001953125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.201416015625,
        -2887.20068359375,
        -2887.19970703125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.19970703125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.199951171875,
        -2887.198974609375,
        -2887.200439453125,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200439453125,
        -2887.20068359375,
        -2887.19970703125,
        -2887.19970703125,
        -2887.199951171875,
        -2887.19921875,
        -2887.2001953125,
        -2887.199951171875,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200439453125,
        -2887.200927734375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200927734375,
        -2887.200927734375,
        -2887.2001953125,
        -2887.20068359375,
        -2887.20068359375,
        -2887.2001953125,
        -2887.2001953125,
        -2887.200439453125,
        -2887.19970703125,
        -2887.2001953125,
        -2887.199462890625,
        -2887.201416015625,
        -2887.199462890625
      ]
    },
    "DNMT1_MUT": {
      "gene": "DNMT1",
      "n": 474,
      "n0": 461,
      "n1": 13,
      "T_global_obs": -5242.14013671875,
      "p_global": 0.9560439560439561,
      "null_global": [
        -5242.138671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.140625,
        -5242.140625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.140625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.140625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.140625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.140625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13818359375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.140625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.1376953125,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14111328125,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.140625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.140625,
        -5242.138671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13818359375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13818359375,
        -5242.13916015625,
        -5242.1376953125,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.140625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.138671875,
        -5242.140625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.140625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.138671875,
        -5242.140625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14111328125,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.138671875,
        -5242.13916015625,
        -5242.13818359375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.138671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.138671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.140625,
        -5242.140625,
        -5242.13916015625,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.140625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.138671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.138671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.138671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.13818359375,
        -5242.1396484375,
        -5242.14111328125,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.140625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.140625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.140625,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.138671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.140625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.138671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.138671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.138671875,
        -5242.140625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.140625,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.138671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.138671875,
        -5242.140625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.1396484375,
        -5242.14013671875,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.13916015625,
        -5242.13916015625,
        -5242.140625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.14013671875,
        -5242.13916015625,
        -5242.13916015625,
        -5242.13916015625,
        -5242.14013671875,
        -5242.14013671875,
        -5242.1396484375,
        -5242.1396484375,
        -5242.14013671875
      ]
    },
    "FLT3_MUT": {
      "gene": "FLT3",
      "n": 474,
      "n0": 458,
      "n1": 16,
      "T_global_obs": -3450.504150390625,
      "p_global": 0.9120879120879121,
      "null_global": [
        -3450.5029296875,
        -3450.50244140625,
        -3450.50390625,
        -3450.50439453125,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50390625,
        -3450.502197265625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.503173828125,
        -3450.5048828125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50341796875,
        -3450.50390625,
        -3450.5029296875,
        -3450.5029296875,
        -3450.50341796875,
        -3450.5029296875,
        -3450.50341796875,
        -3450.504150390625,
        -3450.50341796875,
        -3450.502685546875,
        -3450.504638671875,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.5048828125,
        -3450.50341796875,
        -3450.50341796875,
        -3450.5029296875,
        -3450.501953125,
        -3450.50244140625,
        -3450.50244140625,
        -3450.503173828125,
        -3450.503662109375,
        -3450.502685546875,
        -3450.504150390625,
        -3450.503173828125,
        -3450.50341796875,
        -3450.5029296875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.504150390625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50244140625,
        -3450.50244140625,
        -3450.50390625,
        -3450.50244140625,
        -3450.5048828125,
        -3450.503662109375,
        -3450.50244140625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.502197265625,
        -3450.503662109375,
        -3450.502685546875,
        -3450.50439453125,
        -3450.50244140625,
        -3450.504150390625,
        -3450.504638671875,
        -3450.502685546875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.504150390625,
        -3450.504150390625,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50341796875,
        -3450.50390625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50390625,
        -3450.50390625,
        -3450.50341796875,
        -3450.50390625,
        -3450.50390625,
        -3450.503662109375,
        -3450.505615234375,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50439453125,
        -3450.503173828125,
        -3450.50390625,
        -3450.50439453125,
        -3450.50341796875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.502197265625,
        -3450.503662109375,
        -3450.50244140625,
        -3450.50341796875,
        -3450.50439453125,
        -3450.503173828125,
        -3450.50439453125,
        -3450.503662109375,
        -3450.5029296875,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50341796875,
        -3450.50439453125,
        -3450.502685546875,
        -3450.504150390625,
        -3450.5029296875,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50390625,
        -3450.50390625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.504638671875,
        -3450.502685546875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50244140625,
        -3450.5029296875,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.50439453125,
        -3450.50390625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50390625,
        -3450.50390625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.503173828125,
        -3450.5029296875,
        -3450.504638671875,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.5029296875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50390625,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50244140625,
        -3450.5029296875,
        -3450.504150390625,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50439453125,
        -3450.505126953125,
        -3450.503173828125,
        -3450.50244140625,
        -3450.504638671875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.5029296875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.502685546875,
        -3450.50341796875,
        -3450.50439453125,
        -3450.50244140625,
        -3450.50244140625,
        -3450.503173828125,
        -3450.502685546875,
        -3450.501953125,
        -3450.5029296875,
        -3450.50390625,
        -3450.503173828125,
        -3450.502685546875,
        -3450.502685546875,
        -3450.502685546875,
        -3450.502197265625,
        -3450.5029296875,
        -3450.5029296875,
        -3450.50439453125,
        -3450.5029296875,
        -3450.504150390625,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50390625,
        -3450.503173828125,
        -3450.503173828125,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.502685546875,
        -3450.502685546875,
        -3450.503173828125,
        -3450.501953125,
        -3450.504638671875,
        -3450.502685546875,
        -3450.5048828125,
        -3450.504638671875,
        -3450.504638671875,
        -3450.50390625,
        -3450.50341796875,
        -3450.503173828125,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.502685546875,
        -3450.5048828125,
        -3450.5029296875,
        -3450.50390625,
        -3450.503662109375,
        -3450.501953125,
        -3450.503173828125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.504150390625,
        -3450.503173828125,
        -3450.502685546875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.5048828125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50439453125,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50390625,
        -3450.50341796875,
        -3450.502685546875,
        -3450.504150390625,
        -3450.5048828125,
        -3450.50439453125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.502685546875,
        -3450.504150390625,
        -3450.503662109375,
        -3450.504638671875,
        -3450.50341796875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.502685546875,
        -3450.502685546875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50341796875,
        -3450.50439453125,
        -3450.504150390625,
        -3450.50390625,
        -3450.504150390625,
        -3450.503173828125,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.504150390625,
        -3450.503173828125,
        -3450.502685546875,
        -3450.504150390625,
        -3450.503662109375,
        -3450.50390625,
        -3450.502685546875,
        -3450.504150390625,
        -3450.503173828125,
        -3450.504150390625,
        -3450.503662109375,
        -3450.50341796875,
        -3450.5029296875,
        -3450.50390625,
        -3450.503173828125,
        -3450.50390625,
        -3450.503173828125,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50439453125,
        -3450.502685546875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503173828125,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50439453125,
        -3450.50341796875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.50244140625,
        -3450.5029296875,
        -3450.5029296875,
        -3450.50390625,
        -3450.50439453125,
        -3450.5029296875,
        -3450.5048828125,
        -3450.504150390625,
        -3450.503173828125,
        -3450.504150390625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50244140625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50244140625,
        -3450.50390625,
        -3450.50439453125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.503173828125,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50244140625,
        -3450.502685546875,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50390625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50244140625,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50244140625,
        -3450.504150390625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50244140625,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.504150390625,
        -3450.50439453125,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50341796875,
        -3450.5029296875,
        -3450.5029296875,
        -3450.50341796875,
        -3450.50341796875,
        -3450.50390625,
        -3450.50390625,
        -3450.50341796875,
        -3450.50341796875,
        -3450.50244140625,
        -3450.504638671875,
        -3450.504150390625,
        -3450.50390625,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.504638671875,
        -3450.503662109375,
        -3450.50390625,
        -3450.5048828125,
        -3450.50244140625,
        -3450.50390625,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50390625,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50390625,
        -3450.50390625,
        -3450.501953125,
        -3450.503173828125,
        -3450.503173828125,
        -3450.502685546875,
        -3450.50439453125,
        -3450.502197265625,
        -3450.50341796875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.5029296875,
        -3450.504638671875,
        -3450.50244140625,
        -3450.50439453125,
        -3450.50244140625,
        -3450.5029296875,
        -3450.501708984375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.503173828125,
        -3450.504150390625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.50390625,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50390625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50439453125,
        -3450.5029296875,
        -3450.50390625,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50390625,
        -3450.503662109375,
        -3450.504150390625,
        -3450.504150390625,
        -3450.5029296875,
        -3450.504150390625,
        -3450.503173828125,
        -3450.50390625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50439453125,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.504638671875,
        -3450.5048828125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50341796875,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50341796875,
        -3450.501953125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.50439453125,
        -3450.50244140625,
        -3450.503662109375,
        -3450.501953125,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503173828125,
        -3450.504150390625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.504638671875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50390625,
        -3450.504150390625,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50244140625,
        -3450.5048828125,
        -3450.504150390625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.50390625,
        -3450.502197265625,
        -3450.502197265625,
        -3450.503173828125,
        -3450.504150390625,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50439453125,
        -3450.504150390625,
        -3450.503173828125,
        -3450.50390625,
        -3450.5029296875,
        -3450.504150390625,
        -3450.504150390625,
        -3450.503173828125,
        -3450.503662109375,
        -3450.504638671875,
        -3450.50146484375,
        -3450.503662109375,
        -3450.5029296875,
        -3450.504150390625,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50390625,
        -3450.503173828125,
        -3450.50439453125,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.504150390625,
        -3450.5029296875,
        -3450.50390625,
        -3450.50390625,
        -3450.503662109375,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.50390625,
        -3450.502685546875,
        -3450.502685546875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50390625,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50244140625,
        -3450.505615234375,
        -3450.502685546875,
        -3450.5048828125,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.50390625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50244140625,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503662109375,
        -3450.504150390625,
        -3450.503173828125,
        -3450.503173828125,
        -3450.502685546875,
        -3450.50244140625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.504150390625,
        -3450.50439453125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50439453125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50537109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50390625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.50390625,
        -3450.504150390625,
        -3450.503662109375,
        -3450.50390625,
        -3450.504150390625,
        -3450.503662109375,
        -3450.502685546875,
        -3450.504150390625,
        -3450.50244140625,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50390625,
        -3450.504150390625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.503173828125,
        -3450.504150390625,
        -3450.50390625,
        -3450.50244140625,
        -3450.50341796875,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.504150390625,
        -3450.50244140625,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50439453125,
        -3450.503173828125,
        -3450.504638671875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.50341796875,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50244140625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.503662109375,
        -3450.504150390625,
        -3450.5029296875,
        -3450.50244140625,
        -3450.504638671875,
        -3450.504150390625,
        -3450.504638671875,
        -3450.503173828125,
        -3450.501953125,
        -3450.5029296875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50341796875,
        -3450.50390625,
        -3450.50341796875,
        -3450.502197265625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.50390625,
        -3450.50244140625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50341796875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.50244140625,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50244140625,
        -3450.5029296875,
        -3450.5029296875,
        -3450.5029296875,
        -3450.504150390625,
        -3450.50439453125,
        -3450.50390625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.504150390625,
        -3450.50341796875,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50390625,
        -3450.50390625,
        -3450.50341796875,
        -3450.50390625,
        -3450.5048828125,
        -3450.5048828125,
        -3450.503173828125,
        -3450.50439453125,
        -3450.502685546875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50390625,
        -3450.5029296875,
        -3450.50439453125,
        -3450.503662109375,
        -3450.502685546875,
        -3450.5029296875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.50439453125,
        -3450.502685546875,
        -3450.504150390625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.5029296875,
        -3450.50244140625,
        -3450.50390625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.50390625,
        -3450.50341796875,
        -3450.50390625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.504638671875,
        -3450.50390625,
        -3450.50390625,
        -3450.50439453125,
        -3450.504150390625,
        -3450.50341796875,
        -3450.50341796875,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50390625,
        -3450.50390625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.502685546875,
        -3450.504150390625,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50244140625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.502685546875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.504638671875,
        -3450.503173828125,
        -3450.501953125,
        -3450.50390625,
        -3450.50244140625,
        -3450.502685546875,
        -3450.504150390625,
        -3450.50390625,
        -3450.50390625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.50390625,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50341796875,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50390625,
        -3450.50244140625,
        -3450.5029296875,
        -3450.502685546875,
        -3450.502685546875,
        -3450.504150390625,
        -3450.50244140625,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50390625,
        -3450.50341796875,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.503662109375,
        -3450.50244140625,
        -3450.50439453125,
        -3450.504638671875,
        -3450.50244140625,
        -3450.50244140625,
        -3450.503662109375,
        -3450.503662109375,
        -3450.504150390625,
        -3450.50341796875,
        -3450.502685546875,
        -3450.50244140625,
        -3450.50390625,
        -3450.503173828125,
        -3450.50390625,
        -3450.504150390625,
        -3450.503662109375,
        -3450.502197265625,
        -3450.5029296875,
        -3450.504638671875,
        -3450.50244140625,
        -3450.50390625,
        -3450.503173828125,
        -3450.5029296875,
        -3450.5029296875,
        -3450.504150390625,
        -3450.502685546875,
        -3450.504150390625,
        -3450.503662109375,
        -3450.502685546875,
        -3450.5029296875,
        -3450.503173828125,
        -3450.5029296875,
        -3450.504150390625,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50439453125,
        -3450.50390625,
        -3450.503173828125,
        -3450.5029296875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.5048828125,
        -3450.503173828125,
        -3450.504150390625,
        -3450.50341796875,
        -3450.504150390625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.50390625,
        -3450.502685546875,
        -3450.50341796875,
        -3450.50341796875,
        -3450.502197265625,
        -3450.50244140625,
        -3450.503173828125,
        -3450.5029296875,
        -3450.50439453125,
        -3450.50244140625,
        -3450.503173828125,
        -3450.503173828125,
        -3450.501953125,
        -3450.50244140625,
        -3450.504150390625,
        -3450.50390625,
        -3450.503662109375,
        -3450.503173828125,
        -3450.50244140625,
        -3450.50341796875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503662109375,
        -3450.502685546875,
        -3450.501953125,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50341796875,
        -3450.504638671875,
        -3450.5048828125,
        -3450.503662109375,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.503173828125,
        -3450.502685546875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.50390625,
        -3450.50390625,
        -3450.50390625,
        -3450.50244140625,
        -3450.502685546875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.502685546875,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.502685546875,
        -3450.50341796875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.50341796875,
        -3450.503662109375,
        -3450.504150390625,
        -3450.5029296875,
        -3450.503173828125,
        -3450.50244140625,
        -3450.50390625,
        -3450.50341796875,
        -3450.50244140625,
        -3450.504150390625,
        -3450.503173828125,
        -3450.504638671875,
        -3450.504150390625,
        -3450.504150390625,
        -3450.50390625,
        -3450.50439453125,
        -3450.503173828125,
        -3450.504638671875,
        -3450.503173828125,
        -3450.50341796875,
        -3450.50390625,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503173828125,
        -3450.503662109375,
        -3450.50244140625,
        -3450.503662109375,
        -3450.50390625,
        -3450.50390625,
        -3450.5029296875,
        -3450.50390625,
        -3450.504638671875,
        -3450.502685546875,
        -3450.50341796875,
        -3450.502685546875,
        -3450.5029296875,
        -3450.503662109375,
        -3450.5029296875,
        -3450.50439453125,
        -3450.50390625,
        -3450.50390625,
        -3450.504150390625,
        -3450.5029296875,
        -3450.503662109375,
        -3450.503662109375,
        -3450.501953125,
        -3450.503662109375,
        -3450.502685546875,
        -3450.503173828125,
        -3450.503173828125,
        -3450.50341796875,
        -3450.502685546875,
        -3450.50390625,
        -3450.50439453125,
        -3450.50439453125,
        -3450.503173828125,
        -3450.50390625,
        -3450.5029296875,
        -3450.50390625,
        -3450.5029296875,
        -3450.50439453125,
        -3450.504150390625,
        -3450.503662109375,
        -3450.504150390625,
        -3450.501953125
      ]
    },
    "HIP1_MUT": {
      "gene": "HIP1",
      "n": 474,
      "n0": 461,
      "n1": 13,
      "T_global_obs": -4290.8212890625,
      "p_global": 0.07492507492507493,
      "null_global": [
        -4290.8232421875,
        -4290.82080078125,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82080078125,
        -4290.8212890625,
        -4290.82080078125,
        -4290.822265625,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8212890625,
        -4290.822265625,
        -4290.8212890625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82373046875,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82373046875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8212890625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82080078125,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.8212890625,
        -4290.82177734375,
        -4290.82470703125,
        -4290.82421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82421875,
        -4290.82080078125,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.82373046875,
        -4290.82421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.822265625,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.822265625,
        -4290.8212890625,
        -4290.822265625,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.822265625,
        -4290.82177734375,
        -4290.82177734375,
        -4290.82373046875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82421875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8212890625,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82177734375,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82080078125,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82421875,
        -4290.82080078125,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8212890625,
        -4290.822265625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.822265625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82421875,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.822265625,
        -4290.82421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82421875,
        -4290.8212890625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.822265625,
        -4290.82080078125,
        -4290.8232421875,
        -4290.822265625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82080078125,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.82421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82373046875,
        -4290.82275390625,
        -4290.822265625,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8212890625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82421875,
        -4290.822265625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82373046875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8193359375,
        -4290.822265625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.82177734375,
        -4290.82421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82470703125,
        -4290.822265625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.82177734375,
        -4290.82080078125,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.82421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8212890625,
        -4290.82177734375,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82373046875,
        -4290.8212890625,
        -4290.82177734375,
        -4290.822265625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82421875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.822265625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82373046875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82177734375,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82373046875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.82470703125,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82373046875,
        -4290.8212890625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.82373046875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.822265625,
        -4290.82177734375,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8212890625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82080078125,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82421875,
        -4290.82177734375,
        -4290.82470703125,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82080078125,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82373046875,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82177734375,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82373046875,
        -4290.822265625,
        -4290.822265625,
        -4290.82421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.82470703125,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82373046875,
        -4290.82177734375,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8212890625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.82421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.82177734375,
        -4290.8232421875,
        -4290.822265625,
        -4290.82275390625,
        -4290.82470703125,
        -4290.82373046875,
        -4290.82177734375,
        -4290.82275390625,
        -4290.82275390625,
        -4290.8212890625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.8212890625,
        -4290.82275390625,
        -4290.82275390625,
        -4290.822265625,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8232421875,
        -4290.8232421875,
        -4290.82080078125,
        -4290.822265625,
        -4290.82373046875,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82373046875,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.8212890625,
        -4290.822265625,
        -4290.822265625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8212890625,
        -4290.8212890625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.82177734375,
        -4290.8232421875,
        -4290.82275390625,
        -4290.8212890625,
        -4290.822265625,
        -4290.82275390625,
        -4290.8232421875,
        -4290.8212890625,
        -4290.8232421875,
        -4290.82275390625,
        -4290.822265625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.8212890625,
        -4290.82177734375,
        -4290.8232421875,
        -4290.822265625
      ],
      "u": [
        0.0010000000474974513,
        0.0564444437623024,
        0.11188888549804688,
        0.16733333468437195,
        0.22277778387069702,
        0.2782222330570221,
        0.3336666524410248,
        0.38911110162734985,
        0.4445555508136749,
        0.5,
        0.5554444193840027,
        0.6108888983726501,
        0.6663333177566528,
        0.7217777967453003,
        0.777222216129303,
        0.8326666951179504,
        0.8881111145019531,
        0.9435555338859558,
        0.9990000128746033
      ],
      "fold_contrast": [
        [
          -12.758240699768066,
          -12.964107513427734,
          -13.116384506225586,
          -12.606558799743652,
          -11.908039093017578,
          -11.562491416931152,
          -11.544116020202637,
          -11.492356300354004,
          -11.272393226623535,
          -11.064386367797852,
          -10.993408203125,
          -11.000605583190918,
          -11.04073429107666,
          -11.100791931152344,
          -11.059338569641113,
          -10.731451988220215,
          -10.225957870483398,
          -9.997064590454102,
          -9.827381134033203
        ],
        [
          -0.2390555888414383,
          -0.06997280567884445,
          -0.10507965087890625,
          -0.00245003798045218,
          -0.08228837698698044,
          -0.16202831268310547,
          -0.17057055234909058,
          -0.1237419918179512,
          -0.01663397252559662,
          -0.012630811892449856,
          -0.17622776329517365,
          -0.09356831014156342,
          -0.20597849786281586,
          -0.3002457618713379,
          -0.22700229287147522,
          -0.120842345058918,
          -0.0805419385433197,
          -0.12425448000431061,
          -0.10566960275173187
        ],
        [
          -4.9024200439453125,
          -4.712772846221924,
          -4.956128120422363,
          -5.185022354125977,
          -4.956294536590576,
          -4.927410125732422,
          -5.00290584564209,
          -5.240599632263184,
          -5.320342063903809,
          -5.2748918533325195,
          -5.424752712249756,
          -5.592221736907959,
          -5.568071365356445,
          -5.460364818572998,
          -5.4349517822265625,
          -5.689788341522217,
          -5.839653491973877,
          -5.624472618103027,
          -5.284311294555664
        ],
        [
          -11.374926567077637,
          -11.340139389038086,
          -11.510026931762695,
          -11.375218391418457,
          -10.885364532470703,
          -10.583723068237305,
          -10.452669143676758,
          -10.518999099731445,
          -10.271147727966309,
          -9.811609268188477,
          -9.583629608154297,
          -9.632659912109375,
          -9.65394401550293,
          -9.316378593444824,
          -8.763999938964844,
          -8.483162879943848,
          -8.643350601196289,
          -8.961116790771484,
          -9.058919906616211
        ],
        [
          -8.989984512329102,
          -8.816980361938477,
          -8.725300788879395,
          -8.270325660705566,
          -8.00798225402832,
          -7.850345134735107,
          -7.6291022300720215,
          -7.294124603271484,
          -7.313755035400391,
          -7.565147876739502,
          -7.848841190338135,
          -7.94399356842041,
          -7.85452127456665,
          -7.6628098487854,
          -7.5999250411987305,
          -7.337510108947754,
          -7.270276069641113,
          -7.289237022399902,
          -7.2488884925842285
        ]
      ]
    },
    "MAP3K5_MUT": {
      "gene": "MAP3K5",
      "n": 474,
      "n0": 454,
      "n1": 20,
      "T_global_obs": -4339.38330078125,
      "p_global": 1.0,
      "null_global": [
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38232421875,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38232421875,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38232421875,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38232421875,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.38330078125,
        -4339.3828125,
        -4339.38330078125
      ]
    },
    "PIP5K1A_MUT": {
      "gene": "PIP5K1A",
      "n": 474,
      "n0": 464,
      "n1": 10,
      "T_global_obs": -2839.90283203125,
      "p_global": 0.11788211788211789,
      "null_global": [
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.904541015625,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90234375,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.904052734375,
        -2839.905029296875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.904052734375,
        -2839.904541015625,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.904296875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.904052734375,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.902587890625,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.904296875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.904541015625,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90234375,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.904052734375,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.90380859375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90234375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.904296875,
        -2839.90234375,
        -2839.903564453125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.9033203125,
        -2839.904296875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.904052734375,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.904052734375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90234375,
        -2839.903564453125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.90380859375,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904296875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90380859375,
        -2839.904052734375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90380859375,
        -2839.90380859375,
        -2839.903076171875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.904296875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.904296875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.90283203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.904052734375,
        -2839.90380859375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.904052734375,
        -2839.9033203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.904296875,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90380859375,
        -2839.904296875,
        -2839.904052734375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903564453125,
        -2839.902587890625,
        -2839.90283203125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90380859375,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90478515625,
        -2839.904052734375,
        -2839.90283203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.904541015625,
        -2839.904052734375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.90283203125,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.904052734375,
        -2839.903564453125,
        -2839.90380859375,
        -2839.90283203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.904541015625,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.904296875,
        -2839.904052734375,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90380859375,
        -2839.9033203125,
        -2839.904052734375,
        -2839.904052734375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.90380859375,
        -2839.904541015625,
        -2839.9033203125,
        -2839.904052734375,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90283203125,
        -2839.904052734375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.90380859375,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903076171875,
        -2839.90283203125,
        -2839.903564453125,
        -2839.904052734375,
        -2839.904052734375,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.904541015625,
        -2839.902587890625,
        -2839.90283203125,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.905029296875,
        -2839.903076171875,
        -2839.9033203125,
        -2839.90283203125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.90283203125,
        -2839.903076171875,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.9033203125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.903564453125,
        -2839.9033203125,
        -2839.904052734375,
        -2839.9033203125,
        -2839.9033203125,
        -2839.903076171875,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.9033203125,
        -2839.90380859375,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125,
        -2839.903564453125,
        -2839.90380859375,
        -2839.903564453125,
        -2839.903076171875,
        -2839.903564453125
      ],
      "u": [
        0.0010000000474974513,
        0.0564444437623024,
        0.11188888549804688,
        0.16733333468437195,
        0.22277778387069702,
        0.2782222330570221,
        0.3336666524410248,
        0.38911110162734985,
        0.4445555508136749,
        0.5,
        0.5554444193840027,
        0.6108888983726501,
        0.6663333177566528,
        0.7217777967453003,
        0.777222216129303,
        0.8326666951179504,
        0.8881111145019531,
        0.9435555338859558,
        0.9990000128746033
      ],
      "fold_contrast": [
        [
          2.952085256576538,
          2.9955224990844727,
          2.7041690349578857,
          2.6930699348449707,
          2.918574571609497,
          3.001032829284668,
          2.871497631072998,
          2.8867037296295166,
          3.204371929168701,
          3.484675884246826,
          3.436476230621338,
          3.304792642593384,
          3.4463696479797363,
          3.746915578842163,
          3.8439338207244873,
          3.621339797973633,
          3.48987078666687,
          3.7138781547546387,
          4.142075538635254
        ],
        [
          1.9751777648925781,
          2.1089928150177,
          2.0582971572875977,
          2.099555015563965,
          2.0166852474212646,
          2.021320104598999,
          1.9757425785064697,
          1.9973046779632568,
          2.0195560455322266,
          1.932245135307312,
          2.1229403018951416,
          1.9631662368774414,
          1.895174264907837,
          1.8562153577804565,
          1.889328122138977,
          1.9802422523498535,
          2.0580220222473145,
          1.9559533596038818,
          2.144749164581299
        ],
        [
          3.5495076179504395,
          3.749422311782837,
          3.5379998683929443,
          3.27301287651062,
          3.265538215637207,
          3.311143159866333,
          3.2295589447021484,
          2.8833065032958984,
          2.777078151702881,
          2.7033398151397705,
          2.357168197631836,
          1.8731181621551514,
          1.5796310901641846,
          1.8389884233474731,
          2.088005542755127,
          2.189955711364746,
          1.973461389541626,
          2.3527512550354004,
          2.809723138809204
        ],
        [
          4.223242282867432,
          4.083212852478027,
          4.0899457931518555,
          4.1626996994018555,
          4.231801986694336,
          4.189596652984619,
          4.072085857391357,
          3.9024910926818848,
          3.8607258796691895,
          4.055902004241943,
          4.312505722045898,
          4.411975860595703,
          4.131242275238037,
          3.9659781455993652,
          4.311015605926514,
          4.676355838775635,
          4.864790916442871,
          4.489589691162109,
          4.078895568847656
        ],
        [
          4.162277698516846,
          4.3580451011657715,
          4.217779159545898,
          4.000433921813965,
          3.9486472606658936,
          3.9224629402160645,
          3.766575813293457,
          3.5381813049316406,
          3.5688493251800537,
          3.8503336906433105,
          3.9973416328430176,
          3.8378186225891113,
          3.7199273109436035,
          3.871997594833374,
          4.1363396644592285,
          4.097689628601074,
          3.864760398864746,
          3.760460615158081,
          3.874565839767456
        ]
      ]
    },
    "PRKD1_MUT": {
      "gene": "PRKD1",
      "n": 474,
      "n0": 459,
      "n1": 15,
      "T_global_obs": -4561.619140625,
      "p_global": 0.012987012987012988,
      "null_global": [
        -4561.62158203125,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.619140625,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.61962890625,
        -4561.61962890625,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.619140625,
        -4561.619140625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62158203125,
        -4561.61962890625,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.619140625,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62158203125,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62109375,
        -4561.61962890625,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62158203125,
        -4561.619140625,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.619140625,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6220703125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.61962890625,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.619140625,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.619140625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62109375,
        -4561.619140625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.619140625,
        -4561.6220703125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6220703125,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.61962890625,
        -4561.61962890625,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.619140625,
        -4561.62255859375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6220703125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.61962890625,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.619140625,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.62109375,
        -4561.62109375,
        -4561.6220703125,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6220703125,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.61962890625,
        -4561.61962890625,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.61962890625,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6220703125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.6220703125,
        -4561.6220703125,
        -4561.61962890625,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62255859375,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.61962890625,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.61962890625,
        -4561.62060546875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.62109375,
        -4561.62060546875,
        -4561.62158203125,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62158203125,
        -4561.62109375,
        -4561.62109375,
        -4561.62158203125,
        -4561.62060546875,
        -4561.6201171875,
        -4561.62109375,
        -4561.62060546875,
        -4561.62060546875,
        -4561.62109375,
        -4561.6201171875,
        -4561.62109375,
        -4561.6201171875
      ]
    },
    "THBS3_MUT": {
      "gene": "THBS3",
      "n": 474,
      "n0": 460,
      "n1": 14,
      "T_global_obs": -2462.19140625,
      "p_global": 0.9010989010989011,
      "null_global": [
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191650390625,
        -2462.191650390625,
        -2462.1904296875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19140625,
        -2462.191650390625,
        -2462.19189453125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.1904296875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191650390625,
        -2462.190673828125,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19140625,
        -2462.191162109375,
        -2462.1904296875,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.191162109375,
        -2462.1904296875,
        -2462.19091796875,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.191650390625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19189453125,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.1904296875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19189453125,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19189453125,
        -2462.191650390625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.190673828125,
        -2462.190673828125,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191650390625,
        -2462.191650390625,
        -2462.19140625,
        -2462.190673828125,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.191162109375,
        -2462.19140625,
        -2462.19189453125,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.190673828125,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.1904296875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.1904296875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.1904296875,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.1904296875,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19189453125,
        -2462.19140625,
        -2462.190673828125,
        -2462.190673828125,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.1904296875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19140625,
        -2462.19140625,
        -2462.1904296875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.1904296875,
        -2462.19189453125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.1904296875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.190185546875,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19189453125,
        -2462.19091796875,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191650390625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.1923828125,
        -2462.191162109375,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19189453125,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.190673828125,
        -2462.190673828125,
        -2462.190673828125,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.191162109375,
        -2462.1904296875,
        -2462.191650390625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.190673828125,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19091796875,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.1904296875,
        -2462.191162109375,
        -2462.190673828125,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.191650390625,
        -2462.191162109375,
        -2462.191162109375,
        -2462.191162109375,
        -2462.19091796875,
        -2462.19091796875,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.19140625,
        -2462.191162109375,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.1904296875,
        -2462.190673828125,
        -2462.19091796875,
        -2462.19140625,
        -2462.191162109375,
        -2462.19140625,
        -2462.19140625,
        -2462.19091796875,
        -2462.191650390625,
        -2462.19140625,
        -2462.19140625,
        -2462.19189453125,
        -2462.19140625,
        -2462.19189453125,
        -2462.191162109375
      ]
    }
  }
}


==> anc/plot_figure1.py <==
"""Rebuild Figure 1 from its unchanged A/C panels and saved seed-0 CCLE fits."""

import io
import json
from pathlib import Path

import fitz
import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
STYLE = {
    "font.family": "DejaVu Sans",
    "font.size": 6.5,
    "axes.titlesize": 7.3,
    "axes.labelsize": 6.5,
    "xtick.labelsize": 6.0,
    "ytick.labelsize": 6.0,
    "axes.linewidth": 0.75,
    "xtick.major.width": 0.7,
    "ytick.major.width": 0.7,
    "xtick.major.size": 3.0,
    "ytick.major.size": 3.0,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
}


def read_results():
    data = json.loads((HERE / "ccle_seed0.json").read_text())
    assert (data["seed"], data["B"], data["K"], data["n_folds"]) == (0, 1000, 19, 5)
    for feature, record in data["records"].items():
        null = np.asarray(record["null_global"], dtype=float)
        assert len(null) == data["B"]
        p = (1 + np.count_nonzero(null >= record["T_global_obs"])) / (len(null) + 1)
        assert p == record["p_global"], feature
        print(f"{feature:18s} p = {p:.6f}")
    return data["records"]


def draw_ccle(records):
    width, height = 3.61, 1.35
    with plt.rc_context(STYLE):
        fig = plt.figure(figsize=(width, height), dpi=220)
        for feature, x in zip(("PIP5K1A_MUT", "HIP1_MUT"), (0.40, 2.12)):
            ax = fig.add_axes([x / width, 0.29 / height, 1.29 / width, 0.60 / height])
            rec = records[feature]
            u = np.asarray(rec["u"])
            folds = np.asarray(rec["fold_contrast"], dtype=float)
            assert folds.shape == (5, 19)
            mean, sd = folds.mean(axis=0), folds.std(axis=0, ddof=0)
            ax.fill_between(u, mean - sd, mean + sd, color="#d9d9d9", alpha=0.78, linewidth=0)
            ax.plot(u, mean, "o-", color="#111111", lw=1.35, ms=2.0)
            ax.axhline(0, color="#777777", ls="--", lw=0.8)
            ax.set_title(feature, fontsize=7, pad=4)
            ax.set(xlim=(0, 1), xticks=[0, 0.5, 1])
            ax.set_xlabel(r"Quantile level $u$", labelpad=0.8)
            if feature == "PIP5K1A_MUT":
                ax.set_ylabel(r"Deformation $\Delta(u)$", labelpad=0.8)
            limits = (-0.30, 5.75) if feature == "PIP5K1A_MUT" else (-13.0, 0.5)
            assert (mean - sd).min() >= limits[0] and (mean + sd).max() <= limits[1]
            ax.set_ylim(*limits)
            for spine in ax.spines.values():
                spine.set_linewidth(0.75)
                spine.set_color("#222222")
            ax.tick_params(pad=1.5, length=2, width=0.7)
        fig.text(0.40 / width, 1.22 / height, "B. CCLE / PLX4720", fontsize=8.5, weight="bold")
        pdf = io.BytesIO()
        fig.savefig(pdf, format="pdf")
        plt.close(fig)
    return pdf.getvalue()


def main():
    records = read_results()
    with fitz.open(HERE / "figure1_context.pdf") as document:
        # Coordinates are in PDF points. The remaining vector artwork is unchanged.
        target = fitz.Rect(3.55 * 72, 0, 7.16 * 72, 1.35 * 72)
        with fitz.open(stream=draw_ccle(records), filetype="pdf") as panel:
            document[0].show_pdf_page(target, panel, 0, keep_proportion=False)
        out = HERE.parent / "figures" / "qrcit_intro_figure1.pdf"
        document.set_metadata({"title": "QRCIT Figure 1", "subject": "CCLE panels: seed 0, B=1000"})
        document.save(out, garbage=4, deflate=True)
        print(f"Saved {out}")


if __name__ == "__main__":
    main()

